Vorticity and the birth of optical vortices

We exploit the vorticity, familiar from fluid mechanics and the theory of superfluids, as a tool to track the birth and subsequent development of optical vortices at a spiral phase plate.

==> anc/readme.txt <==
This Supplementary Material contains video simulations of the evolution of three different initial conditions. Each video is provided in AVI/DivX and MP4/H.264 formats (.avi and .mp4 extensions, respectively) for better compatibility, there is no difference in content except compression artifacts. The initial conditions for the three videos are given by:

l1.*: r \exp(-r^2/2) \exp(i (\phi - \pi \erf(10 \phi)))
l2u.*: r^2 \exp(-r^2/2) 2^{-1/2} \exp(2i (\phi - \pi \erf(10 \phi)))
l2p.*: r^2 \exp(-r^2/2) 2^{-1/2} \exp(i (\phi - \pi \erf(10 \phi) + \chi - \pi \erf(10 \chi))),
where \chi = \phi - \pi \sgn \phi.

The initial condition is interpreted as u(x, y, 0) in dimensionless units in which w_0 = \sqrt{2}. Also k = 1 was used so that in these units z_R = 1. The range of x and y coordinates used for the simulation is [-2, 2].

Frames at different z have been computed and plotted in the color coding of figures 5 and 7 in the main text. Points of positive and negative \omega_z are plotted in bright red and bright blue, respectively.

The simulation as displayed here has been done in steps in z of varying size to emphasize different effects. When the step size changes a small pause is inserted in the video. The value of the z coordinate can be followed in the lower-left corner.

